On the Generalized Degrees of Freedom of Noncoherent Interference Channel

We study the generalized degrees of freedom (gDoF) of the block-fading noncoherent 2-user interference channel (IC) with a coherence time of T symbol durations and symmetric fading statistics. We demonstrate that a natural training-based scheme for the noncoherent IC, is suboptimal in several regimes. We study and analyze several alternate schemes: the first is a new noncoherent scheme using rate-splitting. We also consider a scheme that treats interference-as-noise (TIN) and a time division multiplexing (TDM) scheme. We show that a standard training-based scheme for the noncoherent IC is outperformed by one of these schemes in several regimes: our results demonstrate that in the very weak interference regime, the TIN scheme is the best; in the strong interference regime, the TDM scheme and the noncoherent rate-splitting scheme give better performance; in other cases either of the TIN, TDM or noncoherent rate-splitting scheme could be preferred. We also study the noncoherent IC with feedback and propose another noncoherent rate-splitting scheme. Again for the feedback case, our results demonstrate that a natural training-based scheme can be outperformed by other schemes.

==> anc/Noncoh_IC_rates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11815,        346]
NotebookOptionsPosition[     11026,        324]
NotebookOutlinePosition[     11417,        340]
CellTagsIndexPosition[     11374,        337]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"rsplitlist", "=", 
   RowBox[{"Range", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rTDMlist", "=", 
   RowBox[{"Range", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", "5"}], ";", "\[IndentingNewLine]", 
    RowBox[{"alpha", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "T"}], "-", "3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", "T"}], "-", "5"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"alpha", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"snrdb", "=", 
     RowBox[{"i", "+", "5"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snrabs", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"snrdb", "/", "10"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snr", "=", 
     RowBox[{"snrabs", "*", "1"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"inr", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"Log", "[", "snr", "]"}], "*", "alpha"}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"l", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "inr"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snr1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"snr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "snr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "snr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"inr1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"inr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "inr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "inr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"noise1", "=", 
     RowBox[{"1", "+", 
      RowBox[{"snr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "snr"}], ")"}]}], "+", 
      RowBox[{"inr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "inr"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"snr1", "*", "x"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", "\[Distributed]", 
         RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"snr1", "*", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "l"}], ")"}], "*", "inr1", "*", "y"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
         RowBox[{"y", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"l", "*", "snr1", "*", "x"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", "\[Distributed]", 
         RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"l", "*", "snr1", "*", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "l"}], ")"}], "*", "inr1", "*", "y"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
         RowBox[{"y", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tsubs", "=", 
     RowBox[{"Log2", "[", 
      RowBox[{"noise1", "+", 
       RowBox[{"l", "*", "inr1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri1", "=", "term1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term2", "+", "term3"}], ")"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ri3", "=", "term4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term2", "+", "term4", "+", "term3"}], ")"}], "/", "3"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ri1", ",", "ri2", ",", "ri3", ",", "ri4"}], "}"}], "-", 
          "tsubs"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "/", "T"}]}], ")"}]}], "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rsplitlist", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{"ri1", ",", "ri2", ",", "ri3", ",", "ri4"}], "]"}], "-", 
        "tsubs"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "/", "T"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"scale2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"snr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "snr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "snr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"noise2", "=", 
     RowBox[{"1", "+", 
      RowBox[{"snr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "snr"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rTDMlist", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{".5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "T"}]}], ")"}], "*", 
      RowBox[{"NExpectation", "[", 
       RowBox[{
        RowBox[{"Log2", "[", 
         RowBox[{"1", "+", 
          RowBox[{"scale2", "*", 
           RowBox[{"x", "/", "noise2"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Distributed]", 
           RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
          RowBox[{"y", "\[Distributed]", 
           RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.800682560304154*^9, 3.800682577719912*^9}, {
  3.800682651145952*^9, 3.800682670016877*^9}, {3.800682706192913*^9, 
  3.800682783976026*^9}, {3.8006830287793503`*^9, 3.80068304034829*^9}, {
  3.800683073965465*^9, 3.800683150683091*^9}, {3.800683203099249*^9, 
  3.8006832046246853`*^9}, {3.80068347435345*^9, 3.800683477712463*^9}, {
  3.807213066457182*^9, 3.8072130723487253`*^9}, {3.8072131328011703`*^9, 
  3.807213133869688*^9}, {3.8072131952379217`*^9, 3.80721321395035*^9}, {
  3.829427193314537*^9, 3.8294272170223637`*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"77addd20-e494-4aec-a3f3-de09902cb708"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"rTDMlist", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.800683602371562*^9, 3.800683611648423*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"77066a9f-e9b7-4963-a506-b48e7c4c97cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox["\<\"0.5\"\>",
      ShowStringCharacters->False],
     0.4951910960608462,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.57\"\>",
      ShowStringCharacters->False],
     0.5740626145417564,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.66\"\>",
      ShowStringCharacters->False],
     0.6584008208816889,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.75\"\>",
      ShowStringCharacters->False],
     0.7478754734006383,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.84\"\>",
      ShowStringCharacters->False],
     0.8421416221258635,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{3.8006835466020727`*^9, 3.800683612074418*^9, 
  3.807213221591827*^9, 3.82942723663729*^9},
 CellLabel->
  "Out[4]//NumberForm=",ExpressionUUID->"5f6a0d06-baba-4c51-b258-\
e3f21cf93195"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"rsplitlist", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.800683620690213*^9, 3.800683623105988*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"5709bb60-bfd9-4740-858d-936153334f3a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox["\<\"0.47\"\>",
      ShowStringCharacters->False],
     0.46737060015818727`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.54\"\>",
      ShowStringCharacters->False],
     0.5368950257482412,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.61\"\>",
      ShowStringCharacters->False],
     0.6102600787283536,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.69\"\>",
      ShowStringCharacters->False],
     0.6871469622905383,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.77\"\>",
      ShowStringCharacters->False],
     0.7672072298260533,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{3.8006835571602793`*^9, 3.800683624477262*^9, 
  3.807213223881291*^9, 3.829427240025066*^9},
 CellLabel->
  "Out[5]//NumberForm=",ExpressionUUID->"52d242d1-6a72-48de-af3d-\
0bc8a0a7af55"]
}, Open  ]]
},
WindowSize->{808, 717},
WindowMargins->{{Automatic, 267}, {67, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0cd1afd7-8135-4313-9ee1-d95e1be51c34"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7878, 212, 845, "Input",ExpressionUUID->"77addd20-e494-4aec-a3f3-de09902cb708"],
Cell[CellGroupData[{
Cell[8461, 236, 237, 4, 30, "Input",ExpressionUUID->"77066a9f-e9b7-4963-a506-b48e7c4c97cc"],
Cell[8701, 242, 1013, 34, 48, "Output",ExpressionUUID->"5f6a0d06-baba-4c51-b258-e3f21cf93195"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9751, 281, 239, 4, 30, "Input",ExpressionUUID->"5709bb60-bfd9-4740-858d-936153334f3a"],
Cell[9993, 287, 1017, 34, 48, "Output",ExpressionUUID->"52d242d1-6a72-48de-af3d-0bc8a0a7af55"]
}, Open  ]]
}
]
*)



==> anc/Noncoh_IC_rates_old.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     11726,        345]
NotebookOptionsPosition[     10939,        323]
NotebookOutlinePosition[     11330,        339]
CellTagsIndexPosition[     11287,        336]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[{
 RowBox[{
  RowBox[{"rsplitlist", "=", 
   RowBox[{"Range", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rTDMlist", "=", 
   RowBox[{"Range", "[", "5", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Do", "[", "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"T", "=", "5"}], ";", "\[IndentingNewLine]", 
    RowBox[{"alpha", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "*", "T"}], "-", "3"}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", "*", "T"}], "-", "5"}], ")"}]}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"alpha", "=", "1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"snrdb", "=", 
     RowBox[{"i", "+", "15"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snrabs", "=", 
     RowBox[{"10", "^", 
      RowBox[{"(", 
       RowBox[{"snrdb", "/", "10"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snr", "=", 
     RowBox[{"snrabs", "*", ".1"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"inr", "=", 
     RowBox[{"Exp", "[", 
      RowBox[{
       RowBox[{"Log", "[", "snr", "]"}], "*", "alpha"}], "]"}]}], ";", 
    "\[IndentingNewLine]", "\[IndentingNewLine]", "\[IndentingNewLine]", 
    "\[IndentingNewLine]", 
    RowBox[{"l", "=", 
     RowBox[{"Min", "[", 
      RowBox[{"1", ",", 
       RowBox[{"1", "/", "inr"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"snr1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"snr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "snr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "snr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"inr1", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"inr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "inr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "inr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"noise1", "=", 
     RowBox[{"1", "+", 
      RowBox[{"snr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "snr"}], ")"}]}], "+", 
      RowBox[{"inr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "inr"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term1", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"snr1", "*", "x"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", "\[Distributed]", 
         RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term2", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"snr1", "*", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "l"}], ")"}], "*", "inr1", "*", "y"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
         RowBox[{"y", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term3", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"l", "*", "snr1", "*", "x"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", "\[Distributed]", 
         RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"term4", "=", 
     RowBox[{"NExpectation", "[", 
      RowBox[{
       RowBox[{"Log2", "[", 
        RowBox[{"noise1", "+", 
         RowBox[{"l", "*", "snr1", "*", "x"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "l"}], ")"}], "*", "inr1", "*", "y"}], "+", 
         RowBox[{"l", "*", "inr1"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"x", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
         RowBox[{"y", "\[Distributed]", 
          RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
      "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"tsubs", "=", 
     RowBox[{"Log2", "[", 
      RowBox[{"noise1", "+", 
       RowBox[{"l", "*", "inr1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri1", "=", "term1"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term2", "+", "term3"}], ")"}], "/", "2"}]}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{"ri3", "=", "term4"}], ";", "\[IndentingNewLine]", 
    RowBox[{"ri4", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"term2", "+", "term4", "+", "term3"}], ")"}], "/", "3"}]}], 
    ";", "\[IndentingNewLine]", 
    RowBox[{"(*", 
     RowBox[{
      RowBox[{"Print", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"ri1", ",", "ri2", ",", "ri3", ",", "ri4"}], "}"}], "-", 
          "tsubs"}], ")"}], "*", 
        RowBox[{"(", 
         RowBox[{"1", "-", 
          RowBox[{"2", "/", "T"}]}], ")"}]}], "]"}], ";"}], "*)"}], 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rsplitlist", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Min", "[", 
         RowBox[{"ri1", ",", "ri2", ",", "ri3", ",", "ri4"}], "]"}], "-", 
        "tsubs"}], ")"}], "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"2", "/", "T"}]}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"scale2", "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"snr", "/", 
          RowBox[{"(", 
           RowBox[{"1", "+", "snr"}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", 
      
      RowBox[{"(", 
       RowBox[{"1", "+", "snr"}], ")"}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{"noise2", "=", 
     RowBox[{"1", "+", 
      RowBox[{"snr", "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", "snr"}], ")"}]}]}]}], ";", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"rTDMlist", "[", 
      RowBox[{"[", "i", "]"}], "]"}], "=", 
     RowBox[{".5", "*", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"1", "/", "T"}]}], ")"}], "*", 
      RowBox[{"NExpectation", "[", 
       RowBox[{
        RowBox[{"Log2", "[", 
         RowBox[{"1", "+", 
          RowBox[{"scale2", "*", 
           RowBox[{"x", "/", "noise2"}]}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"x", "\[Distributed]", 
           RowBox[{"ExponentialDistribution", "[", "1", "]"}]}], ",", 
          RowBox[{"y", "\[Distributed]", 
           RowBox[{"ExponentialDistribution", "[", "1", "]"}]}]}], "}"}]}], 
       "]"}]}]}], ";"}], "\[IndentingNewLine]", ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "5"}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.800682560304154*^9, 3.800682577719912*^9}, {
  3.800682651145952*^9, 3.800682670016877*^9}, {3.800682706192913*^9, 
  3.800682783976026*^9}, {3.8006830287793503`*^9, 3.80068304034829*^9}, {
  3.800683073965465*^9, 3.800683150683091*^9}, {3.800683203099249*^9, 
  3.8006832046246853`*^9}, {3.80068347435345*^9, 3.800683477712463*^9}, {
  3.807213066457182*^9, 3.8072130723487253`*^9}, {3.8072131328011703`*^9, 
  3.807213133869688*^9}, {3.8072131952379217`*^9, 3.80721321395035*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"77addd20-e494-4aec-a3f3-de09902cb708"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"rTDMlist", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.800683602371562*^9, 3.800683611648423*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"77066a9f-e9b7-4963-a506-b48e7c4c97cc"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox["\<\"0.5\"\>",
      ShowStringCharacters->False],
     0.4951910960608461,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.57\"\>",
      ShowStringCharacters->False],
     0.5740626145417561,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.66\"\>",
      ShowStringCharacters->False],
     0.6584008208816894,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.75\"\>",
      ShowStringCharacters->False],
     0.7478754734006385,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.84\"\>",
      ShowStringCharacters->False],
     0.8421416221258637,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{3.8006835466020727`*^9, 3.800683612074418*^9, 
  3.807213221591827*^9},
 CellLabel->
  "Out[15]//NumberForm=",ExpressionUUID->"7f19065e-7177-4fda-895f-\
c0de8351a06f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"NumberForm", "[", 
  RowBox[{"rsplitlist", ",", "2"}], "]"}]], "Input",
 CellChangeTimes->{{3.800683620690213*^9, 3.800683623105988*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"5709bb60-bfd9-4740-858d-936153334f3a"],

Cell[BoxData[
 TagBox[
  RowBox[{"{", 
   RowBox[{
    InterpretationBox[
     StyleBox["\<\"0.47\"\>",
      ShowStringCharacters->False],
     0.46737060015818727`,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.54\"\>",
      ShowStringCharacters->False],
     0.5368950257482419,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.61\"\>",
      ShowStringCharacters->False],
     0.6102600787283533,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.69\"\>",
      ShowStringCharacters->False],
     0.6871469622905382,
     AutoDelete->True], ",", 
    InterpretationBox[
     StyleBox["\<\"0.77\"\>",
      ShowStringCharacters->False],
     0.7672072298260535,
     AutoDelete->True]}], "}"}],
  NumberForm[#, 2]& ]], "Output",
 CellChangeTimes->{3.8006835571602793`*^9, 3.800683624477262*^9, 
  3.807213223881291*^9},
 CellLabel->
  "Out[16]//NumberForm=",ExpressionUUID->"e5d78d51-018b-48c1-a8eb-\
921f2d3db9a2"]
}, Open  ]]
},
WindowSize->{808, 717},
WindowMargins->{{Automatic, 269}, {93, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"0cd1afd7-8135-4313-9ee1-d95e1be51c34"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 7830, 211, 845, "Input",ExpressionUUID->"77addd20-e494-4aec-a3f3-de09902cb708"],
Cell[CellGroupData[{
Cell[8413, 235, 238, 4, 30, "Input",ExpressionUUID->"77066a9f-e9b7-4963-a506-b48e7c4c97cc"],
Cell[8654, 241, 993, 34, 48, "Output",ExpressionUUID->"7f19065e-7177-4fda-895f-c0de8351a06f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9684, 280, 240, 4, 30, "Input",ExpressionUUID->"5709bb60-bfd9-4740-858d-936153334f3a"],
Cell[9927, 286, 996, 34, 48, "Output",ExpressionUUID->"e5d78d51-018b-48c1-a8eb-921f2d3db9a2"]
}, Open  ]]
}
]
*)


